CSI2Image: Image Reconstruction from Channel State Information Using Generative Adversarial Networks

This study aims to find the upper limit of the wireless sensing capability of acquiring physical space information. This is a challenging objective, because at present, wireless sensing studies continue to succeed in acquiring novel phenomena. Thus, although a complete answer cannot be obtained yet, a step is taken towards it here. To achieve this, CSI2Image, a novel channel-state-information (CSI)-to-image conversion method based on generative adversarial networks (GANs), is proposed. The type of physical information acquired using wireless sensing can be estimated by checking wheth\-er the reconstructed image captures the desired physical space information. Three types of learning methods are demonstrated: gen\-er\-a\-tor-only learning, GAN-only learning, and hybrid learning. Evaluating the performance of CSI2Image is difficult, because both the clarity of the image and the presence of the desired physical space information must be evaluated. To solve this problem, a quantitative evaluation methodology using an object detection library is also proposed. CSI2Image was implemented using IEEE 802.11ac compressed CSI, and the evaluation results show that the image was successfully reconstructed. The results demonstrate that gen\-er\-a\-tor-only learning is sufficient for simple wireless sensing problems, but in complex wireless sensing problems, GANs are important for reconstructing generalized images with more accurate physical space information.

==> fig/conv.sh <==
#!/bin/sh
for f in `find . -name "*.eps"`
do
    epstopdf --outfile=$f.pdf $f
    pdftops -eps $f.pdf $f.eps
    mv $f.eps $f
    rm $f.pdf
done


==> fig/exp/01/conv.sh <==
#!/bin/sh
for f in `find . -name "*.eps"`
do
    echo $f
    epstopdf --outfile=$f.pdf $f
    pdftops -eps $f.pdf $f.eps
    mv $f.eps $f
    rm $f.pdf
done


==> fig/rslt/exp01/crop.sh <==
convert 20190813_160007_dcgan_ok.png -crop 225x225+80+130 ok_base.png
convert 20190813_160007_dcgan_ok.png -crop 225x225+351+130 ok_dcgan.png
convert 20190813_160007_gonly_ok.png -crop 225x225+351+130 ok_gonly.png
convert 20190813_160007_mmgan8_ok.png -crop 225x225+351+130 ok_mmgan8.png

convert 20190813_161134_dcgan_ng.png -crop 225x225+80+130 ng_base.png
convert 20190813_161134_dcgan_ng.png -crop 225x225+351+130 ng_dcgan.png
convert 20190813_161134_gonly_ng.png -crop 225x225+351+130 ng_gonly.png
convert 20190813_161134_mmgan8_ng.png -crop 225x225+351+130 ng_mmgan8.png


==> fig/rslt/exp03/crop.sh <==
convert 20191025_102427_dcgan_ok.png -crop 225x225+80+130 ok_base.png
convert 20191025_102427_dcgan_ok.png -crop 225x225+351+130 ok_dcgan.png
convert 20191025_102427_gonly_ok.png -crop 225x225+351+130 ok_gonly.png
convert 20191025_102427_mmgan8_ok.png -crop 225x225+351+130 ok_mmgan8.png

convert 20191025_101211_dcgan_ng.png -crop 225x225+80+130 ng_base.png
convert 20191025_101211_dcgan_ng.png -crop 225x225+351+130 ng_dcgan.png
convert 20191025_101211_gonly_ng.png -crop 225x225+351+130 ng_gonly.png
convert 20191025_101211_mmgan8_ng.png -crop 225x225+351+130 ng_mmgan8.png

